CangjieBench: Benchmarking LLMs on a Low-Resource General-Purpose Programming Language

Large Language Models excel in high-resource programming languages but struggle with low-resource ones. Existing research related to low-resource programming languages primarily focuses on Domain-Specific Languages (DSLs), leaving general-purpose languages that suffer from data scarcity underexplored. To address this gap, we introduce CangjieBench, a contamination-free benchmark for Cangjie, a representative low-resource general-purpose language. The benchmark comprises 248 high-quality samples manually translated from HumanEval and ClassEval, covering both Text-to-Code and Code-to-Code tasks. We conduct a systematic evaluation of diverse LLMs under four settings: Direct Generation, Syntax-Constrained Generation, Retrieval-Augmented Generation (RAG), and Agent. Experiments reveal that Direct Generation performs poorly, whereas Syntax-Constrained Generation offers the best trade-off between accuracy and computational cost. Agent achieve state-of-the-art accuracy but incur high token consumption. Furthermore, we observe that Code-to-Code translation often underperforms Text-to-Code generation, suggesting a negative transfer phenomenon where models overfit to the source language patterns. We hope that our work will offer valuable insights into LLM generalization to unseen and low-resource programming languages. Our code and data are available at https://github.com/cjhCoder7/CangjieBench.

==> build.sh <==
#!/usr/bin/env bash
set -e

MAIN="lipics-v2021-article"
OUT="paper.pdf"

cd "$(dirname "$0")"

echo "==> Pass 1: pdflatex"
pdflatex -interaction=nonstopmode "$MAIN.tex"

echo "==> bibtex"
bibtex "$MAIN"

echo "==> Pass 2: pdflatex"
pdflatex -interaction=nonstopmode "$MAIN.tex"

echo "==> Pass 3: pdflatex"
pdflatex -interaction=nonstopmode "$MAIN.tex"

echo "==> Moving output to $OUT"
mv "$MAIN.pdf" "$OUT"

echo "==> Cleaning up build artifacts"
rm -f "$MAIN".{aux,bbl,blg,log,out,toc,lof,lot,fls,fdb_latexmk,synctex.gz,run.xml,bcf}
rm -f missfont.log texput.log

echo "==> Done: $OUT"

